$1$-Dimensional Harnack Estimates

Let $u$ be a non-negative super-solution to a $1$-dimensional singular parabolic equation of $p$-Laplacian type ($1<p<2$). If $u$ is bounded below on a time-segment $\{y\}\times(0,T]$ by a positive number $M$, then it has a power-like decay of order $\frac p{2-p}$ with respect to the space variable $x$ in $\mathbb R\times[T/2,T]$. This fact, stated quantitatively in Proposition 1.1, is a "sidewise spreading of positivity" of solutions to such singular equations, and can be considered as a form of Harnack inequality. The proof of such an effect is based on geometrical ideas.

==> harnack_mono.mac <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%  NOVEMBER 16 2009  %%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%% INTEGRALS %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newcommand{\ine}{\int_{E}}
\newcommand{\iinet}{\iint_{E_T}}
\newcommand{\lpf}{\|f\|_{p,E}}
\newcommand{\lqf}{\|f\|_{q,E}}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%% BALLS, CYLINDERS, DOMAINS  %%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newcommand{\ovtau}{\bar{\tau}}
\newcommand{\ovep}{\bar{\eps}}
\newcommand{\ovdl}{\bar{\dl}}
\newcommand{\ovc}{\bar{c}}
\newcommand{\ovg}{\bar{\gm}}
\newcommand{\bry}{B_{\rho}(y)}
\newcommand{\kry}{K_{\rho}(y)}
\newcommand{\ple}{\pl E}
\newcommand{\ove}{\bar{E}}
\newcommand{\trpo}{\Big(\frac{c}{u\pto}\Big)^{p-2}}
\newcommand{\trmo}{\Big(\frac{c}{u\pto}\Big)^{m-1}}
\newcommand{\tpso}{\Big(\frac{u\pto}{c}\Big)^{2-p}}
\newcommand{\tmso}{\Big(\frac{u\pto}{c}\Big)^{1-m}}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newcommand{\datap}{\{p,N,C_o,C_1\}}
\newcommand{\datam}{\{m,N,C_o,C_1\}}
\newcommand{\pto}{(x_o,t_o)}
%%\newcommand{\ptb}{(\bar{x},\bar{t})}
\def\po{\left(x_o,t_o\right)}
\def\bx{\bar x}
\def\bt{\bar t}
\def\ox{\bar x}
\def\bxt{(\bx,\bt)}
\newcommand{\ukjp}{(u-k_j)_{+}}
\newcommand{\ukjm}{(u-k_j)_{-}}
\newcommand{\uhm}{(u-h)_{-}}
\newcommand{\umm}{(u-M)_{-}}
\newcommand{\ukpm}{(u-k)_{\pm}}
\newcommand{\ukp}{(u-k)_+}
\newcommand{\uknp}{(u-k_n)_+}
\newcommand{\uknpu}{(u-k_{n+1})_+}
\newcommand{\uknm}{(u-k_n)_-}
\newcommand{\ukm}{(u-k)_-}
\newcommand{\wkp}{(w-k)_+}
\newcommand{\wknp}{(w-k_n)_+}
\newcommand{\wknpu}{(w-k_{n+1})_+}
\newcommand{\umkmp}{(u^m-k^m)_+}
\newcommand{\umkmnp}{(u^m-k^m_n)_+}
\newcommand{\umkmnup}{(u^m-k^m_{n+1})_+}
%%\newcommand{\tvls}[2]{\int_{#1}\kern-#2pt\raise4pt\hbox to15pt{\hrulefill}\ }
\newcommand{\wkm}{(w-k)_-}
\newcommand{\vkjm}{(v-k_j)_-}
\newcommand{\rscc}{\frac{e^{\frac{\tau}{p-2}}}{M}
(\dl\rho^p)^{\frac1{p-2}} } 
\newcommand{\rsccs}{\frac{e^{\frac{\tau}{p-2}}}{M}
(\dl_*\rho^p)^{\frac1{p-2}} } 
\newcommand{\ptb}{(\bar{x},\bar{t})}
\newcommand{\vkp}{(v-k)_+}
\newcommand{\vklm}{(v-\bar{\lm}k)_-}
\newcommand{\psik}{\Psi(H_k^+,\ukp,c)}

\newcommand{\qrtpm}{Q_{\rho}^{\pm}(\theta)}
\newcommand{\qrtp}{Q_{\rho}^+(\theta)}
\newcommand{\qrtm}{Q_{\rho}^-(\theta)}
\newcommand{\qrttm}{Q_{2\rho}^-(\theta)}
\newcommand{\qrttp}{Q_{2\rho}^+(\theta)}
\newcommand{\tkn}{\tilde{K}_n}
\newcommand{\trn}{\tilde{\rho}_n}
\newcommand{\trsin}{\left(\frac{e^{\tau}}
{M^{2-p}\dl_1\rho^p}\right)^{\frac1{2-p}}}
\newcommand{\trspo}{\left(\frac{e^{\tau}}
{M^{2-p}\dl_1\rho^p}\right)^{\frac{p-1}{2-p}}}
\newcommand{\ppt}{\frac{\pl}{\pl\tau}}
\newcommand{\kwp}{(k-w)_+}
\newcommand{\kwpo}{[k-(k-w)_++\epsilon k]^{p-1}}
\newcommand{\ikfo}{\int_{K_{8}} }
\newcommand{\enw}{(\eps^n-w)_+ }
\newcommand{\efnp}{\frac{\eps^{n(2-p)}}{[1+\eps-s]^{p-1}}}
\newcommand{\iepnw}{\ikfo\z^p\tau_*\chi_{[\enw>s\eps^n]}dz}
%%\newcommand{\iepno}{\ikfo\z^p\tau_o\chi_{[\enw>s]}dz}
\newcommand{\lngep}{\frac{\gm}{\gm_o}\bigg(
\ln{\frac{1+\eps}{1+\eps-s}}\bigg)^{-p}}
\newcommand{\ipsin}[1]{\ikfo\z^p{#1}
\Psi_{\eps^n}\big[w(z,{#1})\big]dz}
\newcommand{\iphin}[1]{\ikfo\z^p{#1}
\Phi_{\eps^n}\big[w(z,{#1})\big]dz}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newcommand{\ukno}{(u-k_{n+1})_+}
\newcommand{\tvls}[2]{\iint_{#1}\kern-#2pt\raise4pt\hbox to15pt{\hrulefill}\ }
\newcommand{\uqo}{\bint_{K_\rho} u^q(\cdot,0)dx} 
\newcommand{\uqonrm}{\Big(\uqo\Big)^{\frac1q}} 
\newcommand{\uqoo}{\bint_{K_\rho(x_o)}u^q(\cdot,t_o)dx} 
\newcommand{\uqoonrm}{\Big(\uqoo\Big)^{\frac1q}} 
\newcommand{\uroo}{\bint_{K_{4\rho}(x_o)} 
u^r(\cdot,t_o-\theta\rho^p)dx} 
\newcommand{\uroom}{\bint_{K_{4\rho}(x_o)} 
u^r(\cdot,t_o-\theta\rho^2)dx} 
\newcommand{\uroonrm}{\Big(\uroo\Big)^{\frac1r}} 
\newcommand{\uroonrmm}{\Big(\uroom\Big)^{\frac1r}} 
\newcommand{\uro}{\bint_{K_{4\rho}} u^r(\cdot,-\theta\rho^p)dx} 
\newcommand{\urom}{\bint_{K_{4\rho}} u^r(\cdot,-\theta\rho^2)dx} 
\newcommand{\uronrm}{\Big(\uro\Big^{\frac1r}} 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newcommand{\nrt}{|\|u|\|_{r,T-\varep}}
\newcommand{\ibtr}{\intl_0^t\!\intl_{K_{2\rho}}\kern-4pt}
\newcommand{\ibstr}{\intl_{K_{2\rho}} }
\newcommand{\izt}{\intl_0^t}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newcommand{\Qq}{\mcl{Q}_q}


